G\"opel Varieties

We show that the Coble hypersurfaces, uniquely characterized by the remarkable property that their singular loci are an abelian surface and a Kummer threefold, respectively, belong to a family of hypersurfaces exhibiting similar behavior, but defined in various types of homogeneous spaces. With the help of Jordan-Vinberg theory, we show how these hypersurfaces can be parametrized by G{\"o}pel type varieties inside projectivized representations of complex reflection groups.

==> anc/gopel_e7.m2 <==
----------------------- Choose your field
--- F=ZZ/32003;
--- F=ZZ/11
F = QQ
R=F[c_1..c_7];
----------------------- Generators of W(E7)
mu={c_1=>c_5, c_2=>c_2, c_3=>c_3, c_4=>-c_7, c_5=>c_1, c_6=>c_6, c_7=>-c_4};
nu={c_1=>(c_3+c_4+c_5+c_6)/2, c_2=>-c_1, c_3=>-c_2, c_4=>(c_3+c_4-c_5-c_6)/2, c_5=>(-c_3+c_4+c_5-c_6)/2, c_6=>-c_7, c_7=>(c_3-c_4+c_5-c_6)/2};
----------------------- Method for calculating orbits of flats (or orbits of polynomials), input must be in mingens format
orbit = L -> (
     Lnew = L;
     flag = true;
     while flag do (
     	  temp = {};
     	  for i in Lnew do (
	       iM = ideal(mingens(sub(i,mu)));
	       iN = ideal(mingens(sub(i,nu)));
	       if not(member( iM, L)) then temp = append(temp, iM);
	       if not(member( iN, L)) then temp = append(temp, iN); );
     	  L = join(L,temp);
    	  if #temp==0 then flag = false;
     	  Lnew=temp; );
     unique(L) )
----------------------- We generate the Macdonald representation Theta whose projectivized contains the Gopel variety
J = orbit({ideal(c_1*c_2*c_7)});
gnrt = mingens(ideal(J))
----------------------- We compute the dimension of Theta (21), the generic degree of the morphism gamma from PP(c) to PP(Theta) (equal to 1) as well as the base locus
S=F[x_1..x_21];
gamma=map(R,S,gnrt);
loadPackage "Cremona";
degreeMap gamma
loadPackage "RationalMaps";
A=baseLocusOfMap(gamma)
A == ideal gnrt
degree A
PA = primaryDecomposition A;
l = length PA
for i from 0 to l-1 do print(dim(PA)_i,degree(PA)_i)
matrix table(63,63,(i,j)->(dim((PA)_i + (PA)_j))) - id_(ZZ^63)
----------------------- Jacobian locus (takes time!)
J7 = minors(7,jacobian matrix gamma);
dim(J7)
degree(J7)
----------------------- J7 is minimally generated by 21052 equations of degree 14
----------------------- The text file of such equations occupies about 60M, maybe 60K pages of text.


----------------------- GAP4 code
------ These generate W(E7)
mu1 := [
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, -1 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, -1, 0, 0, 0 ]
];
nu1 := [
  [ 0, -1, 0, 0, 0, 0, 0 ],
  [ 0,  0, -1, 0, 0, 0, 0 ],
  [ 1/2, 0, 0, 1/2, -1/2, 0, 1/2 ],
  [ 1/2, 0, 0, 1/2,  1/2, 0, -1/2 ],
  [ 1/2, 0, 0, -1/2, 1/2, 0, 1/2 ],
  [ 1/2, 0, 0, -1/2, -1/2, 0, -1/2 ],
  [ 0, 0, 0, 0, 0, -1, 0 ]
];
WE7:=Group(mu1,nu1);;
irr:=Irr(WE7);;
tbl:=CharacterTable(WE7);;
cjg:=ConjugacyClasses(WE7);
------ We choose the class numbered 27, whose cardinality is 672
la:=Representative(cjg[27]);
------ It gives the following representative
M = matrix{
  {-1_F, 0, 0, 0, 0, 0, 0},
  {0, -1/2, -1/2, 0, -1/2, 0, 1/2},
  {0, 0, -1/2, -1/2, 1/2, -1/2, 0},
  {0, -1/2, 0, -1/2, 0, 1/2, -1/2},
  {0, 0, 1/2, -1/2, -1/2, -1/2, 0},
  {0, -1/2, 0, 1/2, 0, -1/2, -1/2},
  {0, 1/2, -1/2, 0, -1/2, 0, -1/2}
}
------ We get a line as fixed locus of -M
l0 = ideal( vars R * sub(syz((M+id_(F^7))) , R) ), dim l0
------ The line l0 is contained in the jacobian locus
isSubset(J7,l0)
mingens l0
gamma0=map(R/l0,S,gntr);
K0 = ker gamma0
------ The image is a point
dim K0, degree K0
------ The W-orbit of a root
Wroot = orbit({ideal(c_1)});
length Wroot
cc = vars R
for j from 0 to 62 do print(j,contract(cc,mingens(Wroot_j))*contract(transpose cc,(mingens(sub(l0,R)))))
------ So the roots orthogonal to l_0 are numbered 8, 32, 49. Their coordinates follow
 contract (cc, gens(Wroot_8))
 contract (cc, gens(Wroot_32))
 contract (cc, gens(Wroot_49))
------ This is to check that the image points are pairwise distinct
O0 = orbit({(l0)});
for j from 0 to length(O0)-1 do K_j = ker(map(R/(O0_j),S,gnrt));
for i from 0 to 336 do for j from 0 to i-1 do if dim(K_i+K_j)>0 then print(i,j) 


==> anc/gopel_e8.m2 <==
-----------------------  This program allows to compute the dimension and generators 
-----------------------  of Macdonald representation of the group Weyl(E8).

----------------------- Choose your field
--- F=ZZ/32003;
--- F=ZZ/11
F = QQ

F=QQ
R=F[c_1..c_8];
-- generators for W(E_8)
mu={c_1=>-c_1, c_2=>c_2, c_3=>c_3, c_4=>c_4, c_5=>c_5, c_6=>c_6, c_7=>c_7, c_8=>c_8};
nu={c_1=>(-c_1-c_2+c_6+c_8)/2, c_2=>(-c_2-c_3+c_7-c_8)/2, c_3=>(c_1-c_3+c_5+c_8)/2, c_4=>(-c_5-c_6+c_7+c_8)/2, c_5=>(c_1+c_4-c_5+c_6)/2, c_6=>(c_2-c_4+c_6+c_7)/2, c_7=>(c_3+c_4+c_5+c_7)/2, c_8=>(-c_1+c_2-c_3+c_4)/2};

--- method for calculating orbits of flats (or orbits of polynomials), input must be in mingens format

orbit = L -> (
     Lnew = L;
     flag = true;
     nnew=0;
     while flag do (
     	  temp = {};
     	  for i in Lnew do (
	       iM = (sub(i,mu));
	       iN = (sub(i,nu));
               if (iM==iN) then (
               	incl=0;
               	for u in temp do (
               		if (iM==u) then incl=1; );
               	for u in L do (
               		if (iM==u) then incl=1; );
               	if (incl==0) then temp = append(temp, iM); );
               if not(iM==iN) then (
               	incl1=0;
               	incl2=0;
               	for u in temp do (
               		if (iM==u) then incl1=1;
               		if (iN==u) then incl2=1; );
               	for u in L do (
               		if (iM==u) then incl1=1;
               		if (iN==u) then incl2=1; );
               	if (incl1==0) then temp = append(temp, iM);
               	if (incl2==0) then temp = append(temp, iN); ); );
     	  L = join(L,temp);
          n=#(L);
          print(n);
     	  if #temp==0 then flag = false;
     	  if n==nnew then flag=false;
          nnew=n;
          Lnew=temp; );
     unique(L) )

--- In this case there are two Gopel varieties and two Macdonald representations. We start with gamma1. we generate the Macdonald representation Theta1 whose projectivized contains the Gopel variety. We compute the dimension of Theta1 (50), the generic degree of the morphism gamma from PP(c) to PP(Theta1) (equal to 1) as well as the base locus

MacRepr = orbit({ideal(c_1*c_2*c_3*c_4*c_5*c_6*c_7*c_8)});
coef=mingens(ideal(MacRepr));
U=F[x_1..x_50];
gamma=map(R,U,coef);
loadPackage "Cremona";
degreeMap gamma
loadPackage "RationalMaps";
A=baseLocusOfMap(gamma)
primaryDecomposition A

--- We do the same with Theta2, gamma2 and the second Gopel variety.

MacRepr = orbit({ideal(c_1*c_2*c_3*c_4)});
coef=mingens(ideal(MacRepr));
U=F[x_1..x_84];
gamma=map(R,U,coef);
loadPackage "Cremona";
degreeMap gamma
loadPackage "RationalMaps";
A=baseLocusOfMap(gamma)
primaryDecomposition A





==> anc/gopel_rubik.m2 <==
-----------------------  Gopel variety of the Rubik's cube

---  Choose your field
kk = ZZ/32003
---kk = QQ
R = kk[u,v,w];
use R
---- Linear system of the Göpel map
L = matrix({{u^4, v^4, w^4,u^3*(v + w), v^3*(u + w), w^3*(u + v), u^2*v^2, u^2*w^2, v^2*w^2, u^2*v*w, u*v^2*w, u*v*w^2}})
---- Three points where the Jacobian fails to have maximal rank
JacL = minors (3,jacobian(L));
JacLsat =  saturate JacL;
primaryDecomposition JacLsat
sub(L,{u=>0,w=>0}) --- z_2=1
sub(L,{v=>0,w=>0}) --- z_1=1
sub(L,{v=>0,u=>0}) --- z_3=1
---- Equations of Veronese
S0 = kk[y_1..y_12]
S = kk[y_1..y_15]
v4 = gens (ideal vars R)^4
f4 = map (R,S,v4)
Veronese = ker(f4);
---- Equations of the secant variety of Veronese
v2 = gens (ideal vars R)^2
T = S**R
F = (sub(v4,T)*sub(transpose vars S,T))_(0,0)
---- Catalecticant matrix N
pol2 = transpose contract(sub(v2,T),F)
N = sub(contract(sub(v2,T),pol2),S)
Secant = minors(3,N);
dim Secant,degree Secant
isSubset (Secant,Veronese)
---- Center of projection
P = ideal sub((sub(contract(v4,transpose gens ideal(L)),T)*sub(transpose (vars S),T)),S)
---- Center of projection intersected with Secant
q1 = (primaryDecomposition(saturate (P+Secant)))_0
q2 = (primaryDecomposition(saturate (P+Secant)))_1
q3 = (primaryDecomposition(saturate (P+Secant)))_2
---- Ideal of Gopel
f = map(R,S0,L)
IGopel = kernel(f);
degree IGopel
betti presentation module ideal mingens IGopel
---- Beware, the next two commands may take forever
pdim (module ideal mingens IGopel)
betti syz mingens IGopel
---- Ideal of random
randomprojection = random(R^{1:0},R^{12:-4});
Irandomprojection = ker map(R,S0,randomprojection);
betti presentation module ideal mingens Irandomprojection


==> anc/gopel_w3C9.m2 <==
-----------------------  This program allows to compute the dimension and generators 
-----------------------  of Macdonald representation of the group Weyl(E8).

----------------------- Choose your field
F=ZZ/10303;
w=101;
w*w*w
R=F[c_1..c_4];
-- generators for Gtrois2
mu={c_1=>-w*c_1, c_2=>w*c_2, c_3=>w*c_4, c_4=>w*c_3};
nu={c_1=>((-2*w-1)*c_4)*6801, c_2=>(c_1+c_2-c_3)*6801, c_3=>(c_1-(w+1)*c_2-w*c_3)*6801, c_4=>(c_1+w*c_2+(w+1)*c_3)*6801};

----------------------- method for calculating orbits of flats (or orbits of polynomials), input must be in mingens format

orbit = L -> (
     Lnew = L;
     flag = true;
     nnew=0;
     while flag do (
     	  temp = {};
     	  for i in Lnew do (
	       iM = ideal(mingens(sub(i,mu)));
	       iN = ideal(mingens(sub(i,nu)));
	       if not(member( iM, L)) then temp = append(temp, iM);
	       if not(member( iN, L)) then temp = append(temp, iN); );
     	  L = join(L,temp);
          I=mingens(ideal(L));
          n=#(degrees(I))_1;
          print(n);
     	  if #temp==0 then flag = false;
     	  if n==nnew then flag=false;
          nnew=n;
          Lnew=temp; );
     unique(L) )

----------------------- in the following we compute some (dimensions of) Macdonald representations

MacRepr1 = orbit({ideal(c_1)});
gntr=mingens(ideal(MacRepr1))
MacRepr12 = orbit({ideal(c_1*c_2)});
gntr=mingens(ideal(MacRepr12))
MacRepr11 = orbit({ideal(c_1*c_1)});
gntr=mingens(ideal(MacRepr11))
ideal(MacRepr11) == ideal(MacRepr11)
MacRepr123 = orbit({ideal(c_1*c_2*c_3)});
gntr=mingens(ideal(MacRepr123))
MacRepr112 = orbit({ideal(c_1*c_1*c_2)});
gntr=mingens(ideal(MacRepr112))
ideal(MacRepr123) == ideal(MacRepr112)

MacRepr1234 = orbit({ideal(c_1*c_2*c_3*c_4)});
gntr=mingens(ideal(MacRepr1234))
MacRepr1111 = orbit({ideal(c_1*c_1*c_1*c_1)});
gntr=mingens(ideal(MacRepr1111))
MacRepr1112 = orbit({ideal(c_1*c_1*c_1*c_2)});
gntr=mingens(ideal(MacRepr1112))
MacRepr1122 = orbit({ideal(c_1*c_1*c_2*c_2)});
gntr=mingens(ideal(MacRepr1122))
ideal(MacRepr1111) == ideal(MacRepr1122)

-----------------------Now we focus on the Macdonald representation MacRepr1111 whose projectivized contains the Gopel variety. We compute the dimension of MacRepr1111, which is 30, the generic degree of the morphism gamma from PP(c) to PP(MacRepr1111) (equal to 1), and the degree of generators of the ideal of the Gopel variety (300 quadrics), as well as the base locus (empty)

S=F[x_1..x_30];
gamma=map(R,S,gntr);
loadPackage "Cremona";
degreeMap gamma
loadPackage "RationalMaps";
A=baseLocusOfMap(gamma)
primaryDecomposition A
I=idealOfImageOfMap(gamma)
mingens(I)
degrees(mingens(I))

